Proceedings of the Low-$x$ 2021 International Workshop

The purpose of the Low-$x$ Workshop series is to stimulate discussions between experimentalists and theorists in diffractive hadronic physics, QCD dynamics at low $x$, parton saturation, and exciting problems in QCD at HERA, Tevatron, LHC, RHIC, and the future EIC. The central topics of the workshop, summarized in the current Proceedings, were: Diffraction in ep and e-ion collisions (including EIC physics); Diffraction and photon-exchange in hadron-hadron, hadron-nucleus, and nucleus-nucleus collisions; Spin Physics; Low-$x$ PDFs, forward physics, and hadronic final states. This Workshop has been the XXVIII edition in the series of the workshop.

==> Precision_QCD_measurements_from_CMS/Precision_QCD_measurements_from_CMS/make_LaTeX.sh <==
DOC=main

#pdflatex ${DOC}.tex
#pdflatex ${DOC}.tex
#rm ${DOC}.aux ${DOC}.log

#Compile
pdflatex ${DOC}.tex
pdflatex $DOC.tex
mf *.mf			#Call metafont for Feynman diagrams
pdflatex $DOC.tex
pdflatex $DOC.tex

#Remove auxiliary files:
rm ${DOC}.aux ${DOC}.nav ${DOC}.log ${DOC}.out ${DOC}.snm ${DOC}.toc
rm ${DOC}.bcf ${DOC}.run.xml ${DOC}.blg ${DOC}.bbl
rm ${DOC}.600pk ${DOC}2602gf ${DOC}.tfm ${DOC}.mf
rm FeynmanDiagrams.*

mv ${DOC}.pdf Precision_QCD_measurements_from_CMS.pdf

